The Smile of certain L\'evy-type Models

We consider a class of assets whose risk-neutral pricing dynamics are described by an exponential L\'evy-type process subject to default. The class of processes we consider features locally-dependent drift, diffusion and default-intensity as well as a locally-dependent L\'evy measure. Using techniques from regular perturbation theory and Fourier analysis, we derive a series expansion for the price of a European-style option. We also provide precise conditions under which this series expansion converges to the exact price. Additionally, for a certain subclass of assets in our modeling framework, we derive an expansion for the implied volatility induced by our option pricing formula. The implied volatility expansion is exact within its radius of convergence. As an example of our framework, we propose a class of CEV-like L\'evy-type models. Within this class, approximate option prices can be computed by a single Fourier integral and approximate implied volatilities are explicit (i.e., no integration is required). Furthermore, the class of CEV-like L\'evy-type models is shown to provide a tight fit to the implied volatility surface of S{&}P500 index options.

==> EPS/Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     34085,        960]
NotebookOptionsPosition[     33836,        947]
NotebookOutlinePosition[     34183,        962]
CellTagsIndexPosition[     34140,        959]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"-", " ", "Implied"}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Volatility", " ", "--"}], "--"}], "--"}], "--"}],
                  "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], "--"}], 
          "--"}], "--"}], "--"}], "--"}]}], "-"}], ","}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NumericQ", "[", "z", "]"}], "&&", 
         RowBox[{"z", "<", "0"}]}], ",", 
        RowBox[{"Erfc", "[", 
         RowBox[{
          RowBox[{"-", "z"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", 
          RowBox[{"z", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}]}], "]"}], "/", "2"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PBS", "[", 
     RowBox[{"t_", ",", "x_", ",", "k_", ",", "\[Sigma]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d1", ",", "d2"}], "}"}], ",", "\n", "\t", 
      RowBox[{
       RowBox[{"d1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "k", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Sigma]", "^", "2"}], "/", "2"}], ")"}], "t"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"Sqrt", "[", "t", "]"}]}], ")"}]}]}], ";", "\n", "\t", 
       RowBox[{"d2", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "k", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"\[Sigma]", "^", "2"}]}], "/", "2"}], ")"}], "t"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"Sqrt", "[", "t", "]"}]}], ")"}]}]}], ";", "\n", "\t", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", "x", "]"}], " ", 
         RowBox[{"\[CapitalPhi]", "[", "d1", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Exp", "[", "k", "]"}], " ", 
         RowBox[{"\[CapitalPhi]", "[", "d2", "]"}]}]}]}]}], "\n", "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"ImpVol", "[", 
     RowBox[{"P_", ",", "t_", ",", "x_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "guess"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"guess", "=", ".35"}], ";", "\n", "     ", 
       RowBox[{"\[Sigma]", "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PBS", "[", 
            RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "==", 
           "P"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "guess"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", " ", "\[Rule]", "9"}]}], "]"}]}]}]}], 
     "\n", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"du", "[", 
      RowBox[{"n_", ",", "t_", ",", "x_", ",", "k_", ",", "\[Sigma]_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"PBS", "[", 
         RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]tmp"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]tmp", ",", "n"}], "}"}]}], "]"}], "/.", 
      RowBox[{"\[Sigma]tmp", "\[Rule]", "\[Sigma]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]", "=", 
     RowBox[{"-", "1.25"}]}], ";", ".75", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a0", " ", "=", " ", "0.25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a1", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", "=", "0.15"}], ";", "0.1", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m1", "=", 
     RowBox[{"-", "0.1"}]}], ";", "0.1", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nn", "=", "8"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "number", " ", "of", " ", "terms", " ", "in", " ", "implived", " ", "vol",
      " ", "computation"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]1", "[", "z_", "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"s1", "^", "2"}]}]]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "-", "m1"}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"s1", "^", "2"}]}], ")"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", "\[Lambda]_", "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"a0", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]", "^", "2"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]", "[", "\[Lambda]_", "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"a1", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"\[Lambda]", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c1", "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"a1", "^", "2"}]}]}], ")"}], "\[ImaginaryI]", " ", 
       "\[Lambda]"}], "-", "c1"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", "\[Lambda]_", "]"}], "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"a0", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]", "^", "2"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]}], ")"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]", "[", "\[Lambda]_", "]"}], "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"a1", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Lambda]", "^", "2"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
        RowBox[{
         RowBox[{"\[Nu]1", "[", "z", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[ImaginaryI]", " ", "z", " ", "\[Lambda]"}], "]"}], "-",
            "1", "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", "z"}]}], ")"}], 
         RowBox[{"\[DifferentialD]", "z"}]}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
         RowBox[{
          RowBox[{"\[Nu]1", "[", "z", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", "z", " ", "]"}], "-", "1", "-", "z"}], ")"}], 
          RowBox[{"\[DifferentialD]", "z"}]}]}]}], "-", "c1"}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{"\[Lambda]_", ",", "y_"}], "]"}], "=", 
     FractionBox[
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", "y"}], "]"}], 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"\[Lambda]_", ",", "k_"}], "]"}], "=", 
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"k", "-", 
         RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Lambda]"}]}]]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], "+", 
         SuperscriptBox["\[Lambda]", "2"]}], ")"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"n_", ",", "t_", ",", "y_", ",", "kk_", ",", "\[Lambda]_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"n", " ", "\[Beta]", " ", "y"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "n"], 
        FractionBox[
         RowBox[{"Exp", "[", 
          RowBox[{"t", " ", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"\[Lambda]", "-", 
             RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Beta]"}]}], "]"}]}], 
          "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "0"}], "n"], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"k", "\[Equal]", "j"}], ",", "1", ",", 
            RowBox[{
             RowBox[{"\[Phi]", "[", 
              RowBox[{"\[Lambda]", "-", 
               RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Beta]"}]}], "]"}], 
             "-", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"\[Lambda]", "-", 
               RowBox[{"\[ImaginaryI]", " ", "j", " ", "\[Beta]"}]}], 
              "]"}]}]}], "]"}]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{"n", "-", "1"}]], 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"\[Lambda]", "-", 
          RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Beta]"}]}], "]"}]}], 
       ")"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"\[Lambda]", ",", "y"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"\[Lambda]", ",", "kk"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"n_", ",", "t_", ",", "y_", ",", "kk_"}], "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"n", ",", "t", ",", "y", ",", "kk", ",", 
          RowBox[{"\[Lambda]", "-", 
           RowBox[{"1.1", "\[ImaginaryI]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"Exclusions", "\[Rule]", "0"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"n_", ",", "t_", ",", "y_", ",", "kk_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "n"], 
        RowBox[{"u", "[", 
         RowBox[{"k", ",", "t", ",", "y", ",", "kk", ",", 
          RowBox[{"\[Lambda]", "-", 
           RowBox[{"1.1", "\[ImaginaryI]"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"Exclusions", "\[Rule]", "0"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]1", "[", 
      RowBox[{"t_", ",", "y_", ",", "k_", ",", "\[Sigma]_"}], "]"}], "=", 
     FractionBox[
      RowBox[{"v", "[", 
       RowBox[{"1", ",", "t", ",", "y", ",", "k"}], "]"}], 
      RowBox[{"du", "[", 
       RowBox[{"1", ",", "t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}]]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]2", "[", 
      RowBox[{"t_", ",", "y_", ",", "k_", ",", "\[Sigma]_"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "t", ",", "y", ",", "k"}], "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{
         RowBox[{"\[Sigma]1", "[", 
          RowBox[{"t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}], "^", 
         "2"}], "*", 
        RowBox[{"du", "[", 
         RowBox[{"2", ",", "t", ",", "y", ",", "k", ",", "\[Sigma]"}], 
         "]"}]}]}], 
      RowBox[{"du", "[", 
       RowBox[{"1", ",", "t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}]]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]3", "[", 
      RowBox[{"t_", ",", "y_", ",", "k_", ",", "\[Sigma]_"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"du", "[", 
        RowBox[{"1", ",", "t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"3", ",", "t", ",", "y", ",", "k"}], "]"}], "-", 
        RowBox[{
         RowBox[{"\[Sigma]2", "[", 
          RowBox[{"t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}], "*", 
         RowBox[{"\[Sigma]1", "[", 
          RowBox[{"t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}], "*", 
         RowBox[{"du", "[", 
          RowBox[{"2", ",", "t", ",", "y", ",", "k", ",", "\[Sigma]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "6"}], ")"}], "*", 
         RowBox[{
          RowBox[{"\[Sigma]1", "[", 
           RowBox[{"t", ",", "y", ",", "k", ",", "\[Sigma]"}], "]"}], "^", 
          "3"}], "*", 
         RowBox[{"du", "[", 
          RowBox[{"3", ",", "t", ",", "y", ",", "k", ",", "\[Sigma]"}], 
          "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]4", "[", 
      RowBox[{"t_", ",", "x_", ",", "k_", ",", "\[Sigma]_"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"du", "[", 
        RowBox[{"1", ",", "t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"4", ",", "t", ",", "y", ",", "k"}], "]"}], "-", 
        RowBox[{
         RowBox[{"\[Sigma]3", "[", 
          RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "*", " ", 
         RowBox[{"\[Sigma]1", "[", 
          RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "*", " ", 
         RowBox[{"du", "[", 
          RowBox[{"2", ",", "t", ",", "x", ",", "k", ",", "\[Sigma]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], "*", 
         RowBox[{
          RowBox[{"\[Sigma]2", "[", 
           RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "^", 
          "2"}], " ", "*", 
         RowBox[{"du", "[", 
          RowBox[{"2", ",", "t", ",", "x", ",", "k", ",", "\[Sigma]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], "*", 
         RowBox[{"\[Sigma]2", "[", 
          RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "*", " ", 
         RowBox[{
          RowBox[{"\[Sigma]1", "[", 
           RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "^", 
          "2"}], "*", " ", 
         RowBox[{"du", "[", 
          RowBox[{"3", ",", "t", ",", "x", ",", "k", ",", "\[Sigma]"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "24"}], ")"}], "*", 
         RowBox[{
          RowBox[{"\[Sigma]1", "[", 
           RowBox[{"t", ",", "x", ",", "k", ",", "\[Sigma]"}], "]"}], "^", 
          "4"}], "*", " ", 
         RowBox[{"du", "[", 
          RowBox[{"4", ",", "t", ",", "x", ",", "k", ",", "\[Sigma]"}], 
          "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", ".55"}], ";", ".65", ";", ".75", ";", "1.0", ";", "0.5",
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LMMRmin", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", ".25"}], "/", "t"}], "*", ".9"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LMMRmax", "=", 
     RowBox[{
      RowBox[{".55", "/", "t"}], "*", ".9"}]}], ";", 
    RowBox[{".45", "/", "t"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LMMRstp", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"LMMRmax", "-", "LMMRmin"}], ")"}], "/", "31"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"min", "=", ".28"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"max", "=", ".33"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LMmat", " ", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"LM", " ", "t"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LMMmat", " ", "=", "  ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{"LM", ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u\[Epsilon]mat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"Nn", ",", "t", ",", "y", ",", 
          RowBox[{"y", "+", 
           RowBox[{"LM", " ", "t"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uBSmat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"PBS", "[", 
         RowBox[{"t", ",", "y", ",", 
          RowBox[{"y", "+", 
           RowBox[{"LM", " ", "t"}]}], ",", ".25"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IVmat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ImpVol", "[", 
         RowBox[{
          RowBox[{"u\[Epsilon]mat", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "t", ",", "y", ",", 
          RowBox[{"y", " ", "+", 
           RowBox[{"LMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "LMmat", "]"}], ",", "1"}], "}"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]0mat", " ", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{"a0", ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]1mat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Sigma]1", "[", 
         RowBox[{"t", ",", "y", ",", 
          RowBox[{"y", "+", 
           RowBox[{"LM", " ", "t"}]}], ",", "a0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]2mat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Sigma]2", "[", 
         RowBox[{"t", ",", "y", ",", 
          RowBox[{"y", "+", 
           RowBox[{"LM", " ", "t"}]}], ",", "a0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]3mat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Sigma]3", "[", 
         RowBox[{"t", ",", "y", ",", 
          RowBox[{"y", "+", 
           RowBox[{"LM", " ", "t"}]}], ",", "a0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]4mat", "=", " ", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Sigma]4", "[", 
         RowBox[{"t", ",", "y", ",", 
          RowBox[{"y", "+", 
           RowBox[{"LM", " ", "t"}]}], ",", "a0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"LM", ",", "LMMRmin", ",", "LMMRmax", ",", "LMMRstp"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"LMMmat", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"IVmat", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick"}], "}"}], "}"}]}]}], " ", 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"min", ",", "max"}], "}"}]}]}], "*)"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"\[Sigma]0mat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed", ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a0", "-", ".01"}], ",", "max"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"\[Sigma]0mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]1mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed", ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"min", ",", "max"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"\[Sigma]0mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]1mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]2mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed", ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"min", ",", "max"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"\[Sigma]0mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]1mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]2mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]3mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed", ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"min", ",", "max"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"\[Sigma]0mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]1mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]2mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]3mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"\[Sigma]4mat", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed", ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"min", ",", "max"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"LMMmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"IVmat", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "LMMmat", "]"}], ",", "1"}], "}"}]}], 
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed", ",", "Thick"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"min", ",", "max"}], "}"}]}]}], "]"}]}]}]], "Input"]
},
WindowSize->{969, 1001},
WindowMargins->{{313, Automatic}, {Automatic, 89}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 33275, 925, 3386, "Input"]
}
]
*)

(* End of internal cache information *)


